A Multiplicative Horn Obstruction to the Unitary Categorification of a Rank-Twelve Modular Datum

We study the rank-twelve potential modular datum denoted $12^{39,406}_{4,1276.}$ in the low-rank classification tables. Its global dimension is $(1287+351\sqrt{13})/2$, and its fusion ring agrees with that of the known rank-twelve Haagerup modular category. The datum satisfies the modular relations, has nonnegative integral Verlinde coefficients, and passes several familiar genus-one necessary tests. We prove, nevertheless, that it cannot be realized by a unitary modular tensor category. The obstruction already occurs in the representation of the three-strand braid group on $\operatorname{Hom}(C_{[10]},B^{\otimes3})$. Generalized Frobenius--Schur indicators determine the eigenvalues of the two-strand generator on this twelve-dimensional space. The central relation in $B_3$ then reduces the problem to a product of three prescribed unitary conjugacy classes. A sixfold symmetry reduces the $1302$ determinant-compatible cases to $217$ representatives. Rank-one inequalities leave only $17$ of these, and ten explicitly displayed degree-zero rank-two Schubert inequalities exclude the remaining cases. A violated inequality with gap $2/117$ is worked out explicitly. All calculations used in the obstruction are exact. The argument uses unitarity essentially and leaves non-unitary categorification open.

==> anc/README.md <==
# Reproducibility files for the rank-twelve modular datum

This `anc` directory contains the ancillary files accompanying
`../rank12_1276_unitary_nonrealizability.tex` in the submission package.
After extracting the complete source package, change into `anc` and run
the commands below from that directory. The scripts are supplementary
source files; compiling the LaTeX document does not execute them.

All paths below are relative to `anc`. Keep `certificates/` and `sources/`
together: the scripts locate the data relative to their own file locations.

## Contents and dependencies

- `certificates/check_rank12_1276_condensation.wls` constructs the exact
  modular-data and generalized-indicator inputs used by the B3 spectrum check.
- `certificates/check_rank12_B3_spectra.wls` checks fusion-path dimensions,
  the stated braiding and twist exponents, and determinant constraints.
- `certificates/check_rank12_B3_quantum_horn.py` checks multiplicative Horn
  inequalities with exact rational arithmetic.
- `sources/2308.09670v2/anc/NsdGOL12.g` is the rank-twelve GAP table from
  the ancillary files of Ng, Rowell and Wen, *Classification of modular data
  up to rank 11*, arXiv:2308.09670v2. Only Galois orbit 59 is read.

The Python script needs Python 3.12 and the packages in `requirements.txt`.
Install these in a suitable Python environment with:

```text
python -m pip install -r requirements.txt
```

The `.wls` scripts need a working WolframScript installation. `lrcalc` is
installed separately as a Python package; a platform-specific binary is not
included in this source bundle.

## Reproduce the checks

```text
wolframscript -file certificates/check_rank12_B3_spectra.wls
python certificates/check_rank12_B3_quantum_horn.py --sector C10 --ranks 1,2
```

The first command must exit successfully and report twelve `True` values in
`B3_DETERMINANT_SUMMARY` (and the spectrum and twist exponent checks in its
full result). The second command must report
`determinant_compatible_multiplicity_cases: 1302`,
`inequality_counts: {1: 144, 2: 10296}`,
`rank_pass_counts: {1: 102, 2: 0}`, and `survivor_count: 0`.
The sixfold branch symmetry turns the 1302 cases into 217 representatives
and the 102 rank-one survivors into 17 representatives, as listed in the
paper.

The scripts calculate the obstruction, but do not export a machine-readable
witness for every rejected branch or include an independent witness verifier.
The paper identifies those as further archival material.

## Source-data integrity

SHA-256 of the included `NsdGOL12.g`:

```text
76ae5b4fe15157bfe19584e392ff31b26f2dbe9d1e532d8f887efee470b133d7
```


==> anc/certificates/check_rank12_1276_condensation.wls <==
(* Exact condensation / Lagrangian modular-invariant certificate for
   the candidate 12^{39,406}_{4,1276.}.

   This script proves statements at the level of modular data.  It does NOT
   assert that the object 1+B carries a connected etale algebra structure. *)

ClearAll["Global`*"];

z39 = ToNumberField[RootReduce[Exp[2 Pi I/39]]];
nf[x_] := ToNumberField[x, z39];
z3 = z39^13;
z13 = z39^3;
delta = nf[(9 + 3 Sqrt[13])/2];
e = delta + 2;
Print["stage: field initialized"];

zeroQ[x_] := TrueQ[x === 0];
matrixZeroQ[x_] := And @@ (zeroQ /@ Flatten[x]);
mod3Matrix[x_] := Mod[x, 3];

(* Intrinsic order for the reduced rank-12 datum:
   A, B, C_[10], C_[01], C_[11], C_[12], D_[1],...,D_[6]. *)
lines = {{1, 0}, {0, 1}, {1, 1}, {1, 2}};
gammas = Range[1, 6];

ClearAll[makeReducedIntrinsic];
makeReducedIntrinsic[matrix_, coefficient_] := Module[
  {sun, tdiag, cRange, dRange, k, l, gamma, eta, bicharacter},
  sun = ConstantArray[0, {12, 12}];
  tdiag = ConstantArray[1, 12];
  cRange = Range[3, 6];
  dRange = Range[7, 12];

  sun[[1, 1]] = 1;
  sun[[1, 2]] = sun[[2, 1]] = delta + 1;
  sun[[2, 2]] = 1;
  sun[[1, cRange]] = e;
  sun[[cRange, 1]] = e;
  sun[[2, cRange]] = e;
  sun[[cRange, 2]] = e;
  sun[[1, dRange]] = delta;
  sun[[dRange, 1]] = delta;
  sun[[2, dRange]] = -delta;
  sun[[dRange, 2]] = -delta;

  Do[
    k = lines[[i]];
    l = lines[[j]];
    bicharacter = z3^Mod[2 (k . matrix . l), 3];
    sun[[cRange[[i]], cRange[[j]]]] =
      e (bicharacter + 1/bicharacter),
    {i, 4}, {j, 4}];

  Do[
    gamma = gammas[[i]];
    eta = gammas[[j]];
    bicharacter = z13^Mod[2 coefficient gamma eta, 13];
    sun[[dRange[[i]], dRange[[j]]]] =
      -delta (bicharacter + 1/bicharacter),
    {i, 6}, {j, 6}];

  Do[
    k = lines[[i]];
    tdiag[[cRange[[i]]]] = z3^Mod[-(k . matrix . k), 3],
    {i, 4}];
  Do[
    gamma = gammas[[i]];
    tdiag[[dRange[[i]]]] = z13^Mod[coefficient gamma^2, 13],
    {i, 6}];

  <|"Sun" -> sun, "S" -> sun/(3 e),
    "Tdiag" -> tdiag, "T" -> DiagonalMatrix[tdiag],
    "Dimensions" -> Join[{1, delta + 1}, ConstantArray[e, 4],
      ConstantArray[delta, 6]]|>
  ];

(* Anisotropic metric group (F_3^2,q), q(x)=zeta_3^(x.x). *)
mAniso = IdentityMatrix[2];
candidate = makeReducedIntrinsic[mAniso, 1];

gElems = {{0, 0}, {1, 0}, {2, 0}, {0, 1}, {0, 2},
  {1, 1}, {2, 2}, {1, 2}, {2, 1}};

ClearAll[makePointed];
makePointed[matrix_] := Module[{q, s},
  q = Table[z3^Mod[g . matrix . g, 3], {g, gElems}];
  s = Table[z3^Mod[-2 (g . matrix . h), 3]/3,
    {g, gElems}, {h, gElems}];
  <|"S" -> s, "Tdiag" -> q, "T" -> DiagonalMatrix[q]|>
  ];

pointed = makePointed[mAniso];
Print["stage: candidate and pointed data built"];

(* All linear anti-isometries f satisfy f^T M f = -M over F_3. *)
allMatrices = Partition[#, 2] & /@ Tuples[Range[0, 2], 4];
antiIsometries = Select[allMatrices,
  Mod[Det[#], 3] != 0 &&
    mod3Matrix[Transpose[#] . mAniso . # + mAniso] ==
      ConstantArray[0, {2, 2}] &];

ClearAll[lineIndex];
lineIndex[v_] := First@FirstPosition[lines,
  x_ /; x == Mod[v, 3] || x == Mod[-v, 3]];

(* The first column is 1+B.  For g != 0, the g-column contains the unique
   C_[f(g)].  Since f is an anti-isometry, twists match exactly. *)
ClearAll[branchingMatrix];
branchingMatrix[f_] := Module[{a, image},
  a = ConstantArray[0, {12, 9}];
  a[[1, 1]] = 1;
  a[[2, 1]] = 1;
  Do[
    image = Mod[f . gElems[[j]], 3];
    a[[2 + lineIndex[image], j]] = 1,
    {j, 2, 9}];
  a
  ];

branchings = DeleteDuplicates[branchingMatrix /@ antiIsometries];

ClearAll[checkBranching];
checkBranching[a_] := Module[
  {fullS, fullT, vector, fullDimensions, algebraVector, zInvariant},
  fullS = KroneckerProduct[candidate["S"], Conjugate[pointed["S"]]];
  fullT = KroneckerProduct[candidate["T"], Inverse[pointed["T"]]];
  vector = Flatten[a];
  fullDimensions = Flatten[Outer[Times, candidate["Dimensions"],
    ConstantArray[1, 9]]];
  algebraVector = a[[All, 1]];
  zInvariant = a . Transpose[a];
  <|
    "SIntertwiner" -> matrixZeroQ[candidate["S"] . a - a . pointed["S"]],
    "TIntertwiner" -> matrixZeroQ[candidate["T"] . a - a . pointed["T"]],
    "VacuumColumnIsOnePlusB" ->
      algebraVector == Join[{1, 1}, ConstantArray[0, 10]],
    "VacuumRowIsVacuumOnly" ->
      a[[1]] == Join[{1}, ConstantArray[0, 8]],
    "EachNonvacuumPointedColumnHasOneLift" ->
      Total /@ Transpose[a][[2 ;; 9]] == ConstantArray[1, 8],
    "AlgebraObjectDimensionIsE" ->
      zeroQ[nf[candidate["Dimensions"] . algebraVector - e]],
    "CondensedLocalGlobalDimensionIs9" ->
      zeroQ[nf[Total[candidate["Dimensions"]^2]/
        (candidate["Dimensions"] . algebraVector)^2 - 9]],
    "RankOneFullSInvariant" -> matrixZeroQ[fullS . vector - vector],
    "RankOneFullTInvariant" -> matrixZeroQ[fullT . vector - vector],
    "LagrangianVectorHasFullQuantumDimension" ->
      zeroQ[nf[fullDimensions . vector - 9 e]],
    "SupportSize" -> Total[vector],
    "ReducedModularInvariantCommutesS" ->
      matrixZeroQ[candidate["S"] . zInvariant -
        zInvariant . candidate["S"]],
    "ReducedModularInvariantCommutesT" ->
      matrixZeroQ[candidate["T"] . zInvariant -
        zInvariant . candidate["T"]],
    "ReducedModularInvariantTrace" -> Tr[zInvariant]
    |>
  ];

checks = checkBranching /@ branchings;

(* Split/Haagerup control calculation. *)
mSplit = {{1, 0}, {0, -1}};
known = makeReducedIntrinsic[mSplit, 2];
pointedSplit = makePointed[mSplit];
antiIsometriesSplit = Select[allMatrices,
  Mod[Det[#], 3] != 0 &&
    mod3Matrix[Transpose[#] . mSplit . # + mSplit] ==
      ConstantArray[0, {2, 2}] &];
branchingsSplit = DeleteDuplicates[branchingMatrix /@ antiIsometriesSplit];

ClearAll[checkSplitIntertwiner];
checkSplitIntertwiner[a_] := <|
  "SIntertwiner" -> matrixZeroQ[known["S"] . a - a . pointedSplit["S"]],
  "TIntertwiner" -> matrixZeroQ[known["T"] . a - a . pointedSplit["T"]]|>;

(* Fusion-ring information for the algebra candidate 1+B.  The GAP tensor is
   stored in the classification-table order; convert it to the intrinsic order
   used above. *)
gapFile = FileNameJoin[{DirectoryName[$InputFileName], "..", "sources",
    "2308.09670v2", "anc", "NsdGOL12.g"}];

ClearAll[loadGapFusion];
loadGapFusion[orbit_Integer] := Module[{txt, marker, nextMarker, block, raw},
  txt = Import[gapFile, "Text"];
  marker = "NsdGOL[" <> ToString[orbit] <> "][1] := rec(";
  nextMarker = "NsdGOL[" <> ToString[orbit] <> "][2] := rec(";
  block = First@StringCases[txt,
      marker ~~ Shortest[x__] ~~ nextMarker :> x];
  raw = First@StringCases[block,
      RegularExpression["(?s)Nij_k\\s*:=\\s*(\\[.*?\\])\\s*,\\s*s\\s*:="] :> "$1"];
  raw = StringReplace[raw, RegularExpression["(?m)#.*$"] -> ""];
  ToExpression[StringReplace[raw, {"[" -> "{", "]" -> "}"}]]
  ];

fusionTable = loadGapFusion[59];
intrinsicToTable = {1, 8, 11, 12, 9, 10, 2, 4, 5, 3, 7, 6};
fusionIntrinsic = Table[
  fusionTable[[intrinsicToTable[[i]], intrinsicToTable[[j]],
    intrinsicToTable[[k]]]],
  {i, 12}, {j, 12}, {k, 12}];
Print["stage: fusion tensor loaded"];

algebraVector = Join[{1, 1}, ConstantArray[0, 10]];
algebraTensorSquare = Table[
  Sum[algebraVector[[i]] algebraVector[[j]] fusionIntrinsic[[i, j, k]],
    {i, 12}, {j, 12}], {k, 12}];
homAlgebraSquareToAlgebra = algebraTensorSquare . algebraVector;
bSquare = fusionIntrinsic[[2, 2]];

(* Bantay / Ng--Rowell--Wen generalized second indicator.  In the convention
   used here, for a simple summand X_c of X_a tensor X_a the quantity below,
   divided by a chosen square root of theta_c, is the trace of the normalized
   self-braiding involution on Hom(X_c,X_a tensor X_a).  For c=1 or B the
   twist is 1, so there is no square-root ambiguity.  Our stored Sun uses the
   inverse-monodromy convention.  Thus it is exactly the complex conjugate of
   the direct-monodromy S occurring in Eq. (3.6) of arXiv:2408.02748. *)
ClearAll[generalizedSecondIndicator];
generalizedSecondIndicator[data_, fusion_, a_Integer, c_Integer] := Module[
  {dimSquared, dims, twists, sun, terms},
  dims = data["Dimensions"];
  twists = data["Tdiag"];
  sun = data["Sun"];
  dimSquared = Total[dims^2];
  terms = Flatten@Table[
    dims[[k]] sun[[c, l]] fusion[[k, l, a]]
      twists[[k]]^2/twists[[l]]^2,
    {k, 12}, {l, 12}];
  Fold[Plus, nf[0], terms]/dimSquared
  ];

candidateBToVacuumBraidingSign =
  generalizedSecondIndicator[candidate, fusionIntrinsic, 2, 1];
candidateBToBBraidingSign =
  generalizedSecondIndicator[candidate, fusionIntrinsic, 2, 2];
knownBToVacuumBraidingSign =
  generalizedSecondIndicator[known, fusionIntrinsic, 2, 1];
knownBToBBraidingSign =
  generalizedSecondIndicator[known, fusionIntrinsic, 2, 2];
z6 = -z3^2;
z26 = -z13^7;
candidateHalfTwists = Join[{1, 1},
  Table[z6^Mod[-(k . mAniso . k), 3], {k, lines}],
  Table[z26^Mod[gamma^2, 13], {gamma, gammas}]];
knownHalfTwists = Join[{1, 1},
  Table[z6^Mod[-(k . mSplit . k), 3], {k, lines}],
  Table[z26^Mod[2 gamma^2, 13], {gamma, gammas}]];
candidateBNormalizedBraidingSigns = Table[
  generalizedSecondIndicator[candidate, fusionIntrinsic, 2, c]/
    candidateHalfTwists[[c]], {c, 12}];
knownBNormalizedBraidingSigns = Table[
  generalizedSecondIndicator[known, fusionIntrinsic, 2, c]/
    knownHalfTwists[[c]], {c, 12}];
Print["stage: generalized indicators checked"];

(* Exhaust all possible connected etale algebra objects.  In a UMTC the
   twist of a connected etale algebra is trivial, and the candidate has only
   A and B at twist one.  Connectedness fixes the A multiplicity to one, so
   the underlying object must be A + m B.  The local-module dimension bound
   gives m <= 3.  For m=2,3 the putative local global dimensions are not
   algebraic integers, so they cannot be global dimensions of fusion
   categories.  The remaining nontrivial case m=1 is the near-group route
   treated by the classification argument in the accompanying manuscript. *)
candidateTwistOneIndices = Flatten@Position[candidate["Tdiag"], 1, {1}];
Print["stage: twist-one support enumerated"];
deltaQuadratic = (9 + 3 Sqrt[13])/2;
eQuadratic = deltaQuadratic + 2;
candidateEtaleMultiplicityBound = 3;
candidateEtaleMultiplicityBoundExact = FullSimplify[
  1 + 3 (deltaQuadratic + 1) <= 3 eQuadratic <
    1 + 4 (deltaQuadratic + 1)];
candidateEtaleLocalDimensions = Table[
  RootReduce[9 eQuadratic^2/
    (1 + multiplicity (deltaQuadratic + 1))^2],
  {multiplicity, 1, candidateEtaleMultiplicityBound}];
candidateEtaleLocalDimensionMinimalPolynomials =
  MinimalPolynomial[#, x] & /@ candidateEtaleLocalDimensions;
candidateEtaleLocalDimensionAlgebraicIntegerQ =
  AlgebraicIntegerQ /@ candidateEtaleLocalDimensions;
Print["stage: etale dimension candidates checked"];

(* Conditional ten-vertex nimrep.  If 1+B is a connected etale algebra,
   Tr(Z)=10 forces nine local invertible modules g in F_3^2 and one further
   simple module rho of dimension delta.  Their fusion rules are necessarily
   g rho=rho and rho^2=Sum_g g+9 rho.  The central/free-module functor sends
   A |-> 1, B |-> 1+rho, C_[line] |-> g+(-g)+rho, D_j |-> rho.
   We construct the corresponding action matrices and check the complete
   fusion-ring representation and modular-invariant spectrum exactly. *)
ClearAll[groupActionMatrix];
groupActionMatrix[g_] := Module[{mat = ConstantArray[0, {10, 10}], image},
  Do[
    image = Mod[g + gElems[[input]], 3];
    mat[[First@FirstPosition[gElems, image], input]] = 1,
    {input, 9}];
  mat[[10, 10]] = 1;
  mat
  ];
groupActions = groupActionMatrix /@ gElems;
rhoAction = ConstantArray[0, {10, 10}];
rhoAction[[10, 1 ;; 9]] = 1;
rhoAction[[1 ;; 9, 10]] = 1;
rhoAction[[10, 10]] = 9;
lineGroupColumns = Table[
  Flatten@Position[First[branchings][[2 + i]], 1],
  {i, 4}];
nimrep = Join[
  {IdentityMatrix[10], IdentityMatrix[10] + rhoAction},
  Table[Total[groupActions[[lineGroupColumns[[i]]]]] + rhoAction, {i, 4}],
  ConstantArray[rhoAction, 6]];
fullInduction = Table[nimrep[[i, m, 1]], {i, 12}, {m, 10}];
nimrepFusionCheck = And @@ Flatten@Table[
  nimrep[[i]] . nimrep[[j]] ==
    Sum[fusionIntrinsic[[i, j, k]] nimrep[[k]], {k, 12}],
  {i, 12}, {j, 12}];
nimrepIntegralCheck = And @@ (IntegerQ /@ Flatten[nimrep]);
nimrepNonnegativeCheck = Min[Flatten[nimrep]] >= 0;
nimrepSymmetricCheck = And @@ (SymmetricMatrixQ /@ nimrep);
nimrepVacuumCheck = nimrep[[1]] == IdentityMatrix[10];
nimrepDistinguishedVertexCheck =
  Table[nimrep[[i, 1, 1]], {i, 12}] == algebraVector;
moduleDimensions = Join[ConstantArray[1, 9], {delta}];
nimrepDimensionCheck = And @@ Table[
  matrixZeroQ[{moduleDimensions . nimrep[[i]] -
      candidate["Dimensions"][[i]] moduleDimensions}],
  {i, 12}];
zDiagonal = Diagonal[First[branchings] . Transpose[First[branchings]]];
nimrepSpectrumCharacterCheck = And @@ Table[
  zeroQ[nf[Tr[nimrep[[i]]] - Sum[
      zDiagonal[[j]] candidate["S"][[i, j]]/candidate["S"][[1, j]],
      {j, 12}]]],
  {i, 12}];

results = <|
  "CandidateAlgebraCandidate" -> "1+B",
  "CandidateAlgebraDimension" -> (13 + 3 Sqrt[13])/2,
  "CandidateLocalDimensionExpected" -> 9,
  "AnisotropicAntiIsometries" -> Length[antiIsometries],
  "DistinctCandidateBranchingMatrices" -> Length[branchings],
  "CandidateBranchingChecks" -> checks,
  "ExampleCandidateBranchingMatrix" -> First[branchings],
  "SplitAntiIsometries" -> Length[antiIsometriesSplit],
  "DistinctSplitBranchingMatrices" -> Length[branchingsSplit],
  "SplitControlChecks" -> (checkSplitIntertwiner /@ branchingsSplit),
  "BSquareFusionVectorIntrinsicOrder" -> bSquare,
  "MultiplicityOfBInBSquare" -> bSquare[[2]],
  "CandidateBToVacuumNormalizedBraidingSign" ->
    candidateBToVacuumBraidingSign,
  "CandidateBToBNormalizedBraidingSign" ->
    candidateBToBBraidingSign,
  "KnownBToVacuumNormalizedBraidingSign" ->
    knownBToVacuumBraidingSign,
  "KnownBToBNormalizedBraidingSign" -> knownBToBBraidingSign,
  "CandidateBNormalizedBraidingSignsAllChannels" ->
    candidateBNormalizedBraidingSigns,
  "KnownBNormalizedBraidingSignsAllChannels" ->
    knownBNormalizedBraidingSigns,
  "CandidateTwistOneIndicesIntrinsicOrder" -> candidateTwistOneIndices,
  "CandidateEtaleUnderlyingObjects" ->
    Table["A+" <> ToString[m] <> "B", {m, candidateEtaleMultiplicityBound}],
  "CandidateEtaleMultiplicityBound" -> candidateEtaleMultiplicityBound,
  "CandidateEtaleMultiplicityBoundExact" ->
    candidateEtaleMultiplicityBoundExact,
  "CandidateEtaleLocalDimensions" -> candidateEtaleLocalDimensions,
  "CandidateEtaleLocalDimensionMinimalPolynomials" ->
    candidateEtaleLocalDimensionMinimalPolynomials,
  "CandidateEtaleLocalDimensionAlgebraicIntegerQ" ->
    candidateEtaleLocalDimensionAlgebraicIntegerQ,
  "ConditionalFullInductionMatrix" -> fullInduction,
  "ConditionalNimrepRank" -> Length[First[nimrep]],
  "ConditionalNimrepFusionExact" -> nimrepFusionCheck,
  "ConditionalNimrepIntegral" -> nimrepIntegralCheck,
  "ConditionalNimrepNonnegative" -> nimrepNonnegativeCheck,
  "ConditionalNimrepSymmetric" -> nimrepSymmetricCheck,
  "ConditionalNimrepVacuum" -> nimrepVacuumCheck,
  "ConditionalNimrepDistinguishedVertex" ->
    nimrepDistinguishedVertexCheck,
  "ConditionalNimrepDimensions" -> nimrepDimensionCheck,
  "ConditionalNimrepSpectrumCharacter" ->
    nimrepSpectrumCharacterCheck,
  "ConditionalBActionNimrep" -> nimrep[[2]],
  "AlgebraTensorSquareFusionVector" -> algebraTensorSquare,
  "DimensionHomAlgebraSquareToAlgebra" -> homAlgebraSquareToAlgebra,
  "LogicalStatus" ->
    "Exact modular branching/Lagrangian invariant; etale algebra structure not proved"
  |>;

Print[InputForm[results]];


==> anc/certificates/check_rank12_B3_quantum_horn.py <==
"""Exact multiplicative-Horn test for the candidate B^3 sector spectra.

For a fixed total charge t, the ribbon relation turns the prescribed spectrum
of A=sigma_1 into a factorization

    D = A/lambda = P^{-1} Q,   P^3 = Q^2 = I,

where lambda^6=theta_t.  For each possible eigenvalue multiplicity of P and Q
this script applies the exact Agnihotri--Woodward inequalities.  The n^2
possible determinant-one scalar normalizations form one orbit under the
center symmetry of the multiplicative Horn polytope (AW, Section 7), so one
representative is sufficient.  Quantum products of Schubert classes are
computed by lrcalc 2.1; every inequality itself is evaluated with Fraction.

The script is an obstruction test only.  Passing the requested ranks means
that no inequality of those Grassmannian ranks obstructs the factorization.
"""

from __future__ import annotations

import argparse
import ast
from fractions import Fraction
import importlib.metadata
from itertools import combinations
from pathlib import Path
import re

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
try:
    import lrcalc
except ImportError as exc:  # pragma: no cover - operational guard
    raise SystemExit(
        "Install the Python dependencies in requirements.txt before running this certificate."
    ) from exc
try:
    lrcalc_version = importlib.metadata.version("lrcalc")
except importlib.metadata.PackageNotFoundError as exc:
    raise SystemExit("Could not verify the installed lrcalc version.") from exc
if lrcalc_version != "2.1":
    raise SystemExit("This certificate is pinned to lrcalc 2.1.")


GAP_SOURCE = ROOT / "sources" / "2308.09670v2" / "anc" / "NsdGOL12.g"
LABELS = ["A", "B", "C10", "C01", "C11", "C12",
          "D1", "D2", "D3", "D4", "D5", "D6"]
INTRINSIC_TO_TABLE = np.asarray([0, 7, 10, 11, 8, 9, 1, 3, 4, 2, 6, 5])
R_EXPONENT_MOD_78 = np.asarray([0, 0, 26, 26, 52, 52,
                                3, 51, 27, 9, 75, 69])
TWIST_EXPONENT_MOD_78 = np.asarray([0, 0, 52, 52, 26, 26,
                                    6, 24, 54, 18, 72, 60])


def load_cube(orbit: int = 59) -> np.ndarray:
    text = GAP_SOURCE.read_text(encoding="utf-8")
    marker = f"NsdGOL[{orbit}][1] := rec("
    next_marker = f"NsdGOL[{orbit}][2] := rec("
    record = text.split(marker, 1)[1].split(next_marker, 1)[0]
    literal = re.search(r"Nij_k :=\s*(\[.*?\])\s*,\s*s\s*:=", record, re.S)
    if literal is None:
        raise RuntimeError(f"Could not locate orbit {orbit}")
    no_comments = re.sub(r"#.*", "", literal.group(1))
    table = np.asarray(ast.literal_eval(no_comments), dtype=np.int64)
    p = INTRINSIC_TO_TABLE
    return table[np.ix_(p, p, p)]


def sector_exponents(fusion: np.ndarray, total: int) -> list[int]:
    values: list[int] = []
    for c, exponent in enumerate(R_EXPONENT_MOD_78):
        values.extend([int(exponent)] * int(fusion[c, 1, total]))
    return values


def frac_part(x: Fraction) -> Fraction:
    return x - (x.numerator // x.denominator)


def alcove(raw: list[Fraction], scalar_phase: Fraction) -> tuple[Fraction, ...]:
    """Return the unique SU(n) alcove lift after scalar normalization."""
    phases = sorted((frac_part(x + scalar_phase) for x in raw), reverse=True)
    total = sum(phases, Fraction(0))
    if total.denominator != 1:
        raise AssertionError(f"normalized determinant is not one: sum={total}")
    cut = int(total)
    lifted = [x - 1 if j < cut else x for j, x in enumerate(phases)]
    result = tuple(sorted(lifted, reverse=True))
    if sum(result, Fraction(0)) != 0 or result[0] - result[-1] > 1:
        raise AssertionError("failed to construct the SU(n) fundamental alcove")
    return result


def subset_to_partition(subset: tuple[int, ...], n: int) -> tuple[int, ...]:
    r = len(subset)
    cols = n - r
    rows = tuple(cols + j + 1 - value for j, value in enumerate(subset))
    while rows and rows[-1] == 0:
        rows = rows[:-1]
    return rows


def partition_to_subset(partition: tuple[int, ...], n: int, r: int) -> tuple[int, ...]:
    cols = n - r
    padded = partition + (0,) * (r - len(partition))
    return tuple(cols + j + 1 - padded[j] for j in range(r))


def star_subset(subset: tuple[int, ...], n: int) -> tuple[int, ...]:
    return tuple(n + 1 - value for value in reversed(subset))


def quantum_inequalities(n: int, r: int) -> list[tuple[
    tuple[int, ...], tuple[int, ...], tuple[int, ...], int
]]:
    """Enumerate the AW inequalities produced by QH*(Gr(r,n))."""
    subsets = list(combinations(range(1, n + 1), r))
    partitions = {item: subset_to_partition(item, n) for item in subsets}
    inequalities: list[tuple[tuple[int, ...], tuple[int, ...],
                             tuple[int, ...], int]] = []
    for first in subsets:
        for second in subsets:
            product = lrcalc.mult_quantum(
                list(partitions[first]), list(partitions[second]),
                r, n - r, True,
            )
            for (raw_partition, degree), coefficient in product.items():
                if coefficient == 0:
                    continue
                partition = tuple(int(x) for x in raw_partition)
                target = partition_to_subset(partition, n, r)
                third = star_subset(target, n)
                inequalities.append((first, second, third, int(degree)))
    return inequalities


def first_violation(
    spectra: tuple[tuple[Fraction, ...], tuple[Fraction, ...],
                   tuple[Fraction, ...]],
    inequalities: list[tuple[tuple[int, ...], tuple[int, ...],
                             tuple[int, ...], int]],
) -> tuple[Fraction, tuple[tuple[int, ...], tuple[int, ...],
                           tuple[int, ...], int]] | None:
    worst_gap = Fraction(0)
    witness = None
    for inequality in inequalities:
        first, second, third, degree = inequality
        lhs = (
            sum((spectra[0][i - 1] for i in first), Fraction(0))
            + sum((spectra[1][i - 1] for i in second), Fraction(0))
            + sum((spectra[2][i - 1] for i in third), Fraction(0))
        )
        gap = lhs - degree
        if gap > worst_gap:
            worst_gap = gap
            witness = inequality
    if witness is None:
        return Fraction(0), None
    return worst_gap, witness


def determinant_compatible(
    d_phases: list[Fraction], negative_rank: int,
    p_multiplicities: tuple[int, int, int],
) -> bool:
    """Check det(D)=det(P)^{-1}det(Q) in Q/Z exactly."""
    _, omega, omega2 = p_multiplicities
    det_d = frac_part(sum(d_phases, Fraction(0)))
    det_p = frac_part(Fraction(omega + 2 * omega2, 3))
    det_q = frac_part(Fraction(negative_rank, 2))
    return frac_part(det_d + det_p - det_q) == 0


def test_sector(fusion: np.ndarray, total: int, ranks: list[int]) -> dict[str, object]:
    a_exponents = sector_exponents(fusion, total)
    n = len(a_exponents)
    inequalities_by_rank = {r: quantum_inequalities(n, r) for r in ranks}
    cases = 0
    normalization_representatives = 0
    rank_pass_counts = {r: 0 for r in ranks}
    survivors: list[dict[str, object]] = []
    strongest_gap = Fraction(-1)
    strongest_witness: dict[str, object] | None = None
    closest_gap: Fraction | None = None
    closest_witness: dict[str, object] | None = None

    for branch in range(6):
        lambda_phase = Fraction(
            int(TWIST_EXPONENT_MOD_78[total]) + 78 * branch, 468
        )
        d_phases = [frac_part(Fraction(exponent, 78) - lambda_phase)
                    for exponent in a_exponents]
        w_raw = [frac_part(-x) for x in d_phases]
        for negative_rank in range(n + 1):
            q_raw = [Fraction(1, 2)] * negative_rank + [Fraction(0)] * (
                n - negative_rank
            )
            for m0 in range(n + 1):
                for m1 in range(n - m0 + 1):
                    m2 = n - m0 - m1
                    multiplicities = (m0, m1, m2)
                    if not determinant_compatible(
                        d_phases, negative_rank, multiplicities
                    ):
                        continue
                    cases += 1
                    u_raw = ([Fraction(0)] * m0
                             + [Fraction(2, 3)] * m1
                             + [Fraction(1, 3)] * m2)
                    # All (root_u, root_v) choices are related by the center
                    # action preserving the AW polytope.  Use one orbit
                    # representative instead of repeating n^2 equivalent tests.
                    for root_u in [0]:
                        scalar_u = Fraction(root_u, n) - sum(
                            u_raw, Fraction(0)
                        ) / n
                        spectrum_u = alcove(u_raw, scalar_u)
                        for root_v in [0]:
                            scalar_v = Fraction(root_v, n) - sum(
                                q_raw, Fraction(0)
                            ) / n
                            scalar_w = -scalar_u - scalar_v
                            spectra = (
                                spectrum_u,
                                alcove(q_raw, scalar_v),
                                alcove(w_raw, scalar_w),
                            )
                            normalization_representatives += 1
                            passed = True
                            case_gaps: dict[int, str] = {}
                            for r in ranks:
                                gap, witness = first_violation(
                                    spectra, inequalities_by_rank[r]
                                )
                                case_gaps[r] = str(gap)
                                if gap > strongest_gap:
                                    strongest_gap = gap
                                    strongest_witness = {
                                        "rank": r,
                                        "gap": str(gap),
                                        "witness": witness,
                                        "branch": branch,
                                        "negative_rank": negative_rank,
                                        "p_multiplicities": multiplicities,
                                        "roots": (root_u, root_v),
                                    }
                                if witness is not None:
                                    passed = False
                                    if closest_gap is None or gap < closest_gap:
                                        closest_gap = gap
                                        closest_witness = {
                                            "rank": r,
                                            "gap": str(gap),
                                            "witness": witness,
                                            "branch": branch,
                                            "negative_rank": negative_rank,
                                            "p_multiplicities": multiplicities,
                                            "roots": (root_u, root_v),
                                        }
                                    break
                                rank_pass_counts[r] += 1
                            if passed:
                                survivors.append({
                                    "branch": branch,
                                    "negative_rank": negative_rank,
                                    "p_multiplicities": multiplicities,
                                    "roots": (root_u, root_v),
                                    "gaps": case_gaps,
                                })
    return {
        "label": LABELS[total],
        "dimension": n,
        "tested_ranks": ranks,
        "inequality_counts": {
            r: len(inequalities_by_rank[r]) for r in ranks
        },
        "determinant_compatible_multiplicity_cases": cases,
        "center_orbit_representatives_tested": normalization_representatives,
        "rank_pass_counts": rank_pass_counts,
        "survivor_count": len(survivors),
        "first_survivors": survivors[:5],
        "largest_observed_violation": str(strongest_gap),
        "largest_observed_violation_case": strongest_witness,
        "smallest_recorded_witness_gap": (
            None if closest_gap is None else str(closest_gap)
        ),
        "closest_obstructed_case": closest_witness,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--sector", default="C10",
                        help="intrinsic label or zero-based index")
    parser.add_argument(
        "--ranks", default="1",
        help="comma-separated Grassmannian ranks, e.g. 1,2,3",
    )
    args = parser.parse_args()
    total = LABELS.index(args.sector) if args.sector in LABELS else int(args.sector)
    ranks = sorted({int(value) for value in args.ranks.split(",")})
    fusion = load_cube()
    result = test_sector(fusion, total, ranks)
    print("QUANTUM_HORN_RESULT_BEGIN")
    print(result)
    print("QUANTUM_HORN_RESULT_END")


if __name__ == "__main__":
    main()


==> anc/certificates/check_rank12_B3_spectra.wls <==
(* Exact B^3 path-space dimensions and sigma_1 spectra for the candidate.
   This reuses the intrinsic-order fusion tensor and generalized indicators
   from the condensation certificate. *)

condensationFile = FileNameJoin[{DirectoryName[$InputFileName],
   "check_rank12_1276_condensation.wls"}];
If[!FileExistsQ[condensationFile],
  Print["Missing dependency: ", condensationFile]; Exit[1]];
Get[condensationFile];
If[!ListQ[fusionIntrinsic] || !ListQ[candidateHalfTwists] ||
   !ListQ[candidateBNormalizedBraidingSigns],
  Print["The condensation certificate did not supply the required data."];
  Exit[1]];

candidateRBB = RootReduce[
  candidateBNormalizedBraidingSigns candidateHalfTwists];

b3SectorDimensions = Table[
  Sum[fusionIntrinsic[[c, 2, t]], {c, 12}],
  {t, 12}];

b3Sigma1Spectra = Table[
  Flatten@Table[
    ConstantArray[candidateRBB[[c]], fusionIntrinsic[[c, 2, t]]],
    {c, 12}],
  {t, 12}];

b3Sigma1NormalizedSigns = Table[
  Flatten@Table[
    ConstantArray[candidateBNormalizedBraidingSigns[[c]],
      fusionIntrinsic[[c, 2, t]]],
    {c, 12}],
  {t, 12}];

(* Write every R_BB eigenvalue as zeta_78^r and every twist as zeta_78^q.
   If A=sigma_1 and B=sigma_2 on Hom(t,B^3), then
   X=ABA and Y=AB satisfy X^2=Y^3=theta_t I.  Taking determinants gives the
   gauge-independent necessary condition det(A)^6=theta_t^dim. *)
candidateRExponentMod78 = {0, 0, 26, 26, 52, 52,
  3, 51, 27, 9, 75, 69};
candidateTwistExponentMod78 = {0, 0, 52, 52, 26, 26,
  6, 24, 54, 18, 72, 60};
expectedRBB = RootReduce[Exp[2 Pi I candidateRExponentMod78/78]];
expectedTwists = RootReduce[Exp[2 Pi I candidateTwistExponentMod78/78]];
b3RExponentChecks = MapThread[
  TrueQ[RootReduce[#1 - #2] == 0] &,
  {candidateRBB, expectedRBB}];
b3TwistExponentChecks = MapThread[
  TrueQ[RootReduce[#1 - #2] == 0] &,
  {candidate["Tdiag"], expectedTwists}];
If[!And @@ b3RExponentChecks || !And @@ b3TwistExponentChecks,
  Print["Computed braiding eigenvalues or twists disagree with the stated exponents."];
  Exit[1]];
b3Sigma1ExponentSpectraMod78 = Table[
  Flatten@Table[
    ConstantArray[candidateRExponentMod78[[c]],
      fusionIntrinsic[[c, 2, t]]],
    {c, 12}],
  {t, 12}];
b3Sigma1DetExponentMod78 = Mod[Total[#], 78] & /@
  b3Sigma1ExponentSpectraMod78;
b3FullTwistDeterminantChecks = Table[
  Mod[6 b3Sigma1DetExponentMod78[[t]] -
      b3SectorDimensions[[t]] candidateTwistExponentMod78[[t]], 78] == 0,
  {t, 12}];

resultsB3 = <|
  "IntrinsicLabels" -> {"A", "B", "C10", "C01", "C11", "C12",
    "D1", "D2", "D3", "D4", "D5", "D6"},
  "B3SectorDimensions" -> b3SectorDimensions,
  "SmallestSectorDimension" -> Min[b3SectorDimensions],
  "SectorsOfSmallestDimension" -> Flatten@Position[
    b3SectorDimensions, Min[b3SectorDimensions]],
  "CandidateRBB" -> candidateRBB,
  "RExponentChecks" -> b3RExponentChecks,
  "TwistExponentChecks" -> b3TwistExponentChecks,
  "Sigma1ExponentSpectraMod78" -> b3Sigma1ExponentSpectraMod78,
  "Sigma1DetExponentMod78" -> b3Sigma1DetExponentMod78,
  "FullTwistDeterminantChecks" -> b3FullTwistDeterminantChecks,
  "AllFullTwistDeterminantChecks" -> And @@ b3FullTwistDeterminantChecks,
  "Sigma1Spectra" -> b3Sigma1Spectra,
  "NormalizedSignSpectra" -> b3Sigma1NormalizedSigns
  |>;

Print["B3_RESULTS_BEGIN"];
Print["B3_DETERMINANT_SUMMARY ", InputForm[<|
  "SectorDimensions" -> b3SectorDimensions,
  "DetExponentMod78" -> b3Sigma1DetExponentMod78,
  "Checks" -> b3FullTwistDeterminantChecks|>]];
Print[InputForm[resultsB3]];
Print["B3_RESULTS_END"];

If[Length /@ b3Sigma1Spectra != b3SectorDimensions ||
   !And @@ b3FullTwistDeterminantChecks, Exit[1]];


==> anc/requirements.txt <==
numpy==2.2.6
lrcalc==2.1

